PoisSolver: a Tool for Modelling Silicon Dangling Bond Clocking Networks

Advancements in the fabrication of silicon dangling bonds (SiDBs) reveal a potential platform for clocked field coupled nanocomputing structures. This work introduces PoisSolver, a finite element simulator for investigating clocked SiDB systems in the SiQAD design tool. Three clocking schemes borrowed from prior work on quantum-dot cellular automata are examined as potential building blocks for a general clocking framework for SiDB circuits. These clocking schemes are implemented in SiQAD, and power estimates are performed with geometrically agnostic methods to characterise each clocking scheme. Clocking schemes using a 14 nm technology node are found to dissipate 10-100 uW cm-2 at 1 GHz and 1-10 W cm-2 at 1 THz.

==> compile.sh <==
#!/bin/bash
pdflatex --interaction=batchmode paper
bibtex paper
pdflatex --interaction=batchmode paper
pdflatex --interaction=batchmode paper
gnome-open paper.pdf
# okular paper.pdf

